Preperiodic points for quadratic polynomials with small cycles over quadratic fields

Given a number field $K$ and a polynomial $f(z) \in K[z]$, one can naturally construct a finite directed graph $G(f,K)$ whose vertices are the $K$-rational preperiodic points of $f$, with an edge $\alpha \to \beta$ if and only if $f(\alpha) = \beta$. The dynamical uniform boundedness conjecture of Morton and Silverman suggests that, for fixed integers $n \ge 1$ and $d \ge 2$, there are only finitely many isomorphism classes of directed graphs $G(f,K)$ as one ranges over all number fields $K$ of degree $n$ and polynomials $f(z) \in K[z]$ of degree $d$. In the case $(n,d) = (1,2)$, Poonen has given a complete classification of all directed graphs which may be realized as $G(f,\mathbb{Q})$ for some quadratic polynomial $f(z) \in \mathbb{Q}[z]$, under the assumption that $f$ does not admit rational points of large period. The purpose of the present article is to continue the work begun by the author, Faber, and Krumm on the case $(n,d) = (2,2)$. By combining the results of the previous article with a number of new results, we arrive at a partial result toward a theorem like Poonen's -- with a similar assumption on points of large period -- but over all quadratic extensions of $\mathbb{Q}$.

==> anc/magma_computations.txt <==
///////////////////////////////////////////////////////////////////////////////
//
// This contains MAGMA computations used in the article "Preperiodic points for
// quadratic polynomials with small cycles over quadratic fields."
//
// The computations will be listed in the order in which they appear in the
// article.
//
///////////////////////////////////////////////////////////////////////////////

// ==========
// REMARK 4.2
// ==========

> K<t> := FunctionField(Rationals());
> a := (t^3 + 2*t^2 + t + 1)/(2*t*(t + 1));
> c := -(t^6 + 2*t^5 + 4*t^4 + 8*t^3 + 9*t^2 + 4*t + 1)/(4*t^2*(t + 1)^2);
> 
> fa := a^2 + c;
> f2a := fa^2 + c;
> f3a := f2a^2 + c;
> 
> a;
(1/2*t^3 + t^2 + 1/2*t + 1/2)/(t^2 + t)
> fa;
(1/2*t^3 - 1/2*t - 1/2)/(t^2 + t)
> f2a;
(-1/2*t^3 - t^2 - 3/2*t - 1/2)/(t^2 + t)
> f3a eq a;
true

// ===============
// PROPOSITION 4.3
// ===============

> A2<u,v> := AffineSpace(Rationals(),2);
> h := v^2 + u*(u^2 + 1)*(u^2 - 2*u - 1);
> C := Curve(A2,h);
> F<u,v> := FunctionField(C);
> 
> w := (u-1)/(u+1);
> s := v/(u*(u-1));
> a := (w + s)/2;
> z := (w^2 - 1)/w;
> c := (-z^3 - 3*z - 4)/(4*z);
> 
> fa := a^2 + c;
> f2a := fa^2 + c;
> f3a := f2a^2 + c;
> f4a := f3a^2 + c;
> 
> //a and c in terms of u and v:
> 
> a;
1/(2*u^2 - 2*u)*v + (u - 1)/(2*u + 2)
> c;
(u^6 - 3*u^5 - 3*u^4 - 10*u^3 + 3*u^2 - 3*u - 1)/(4*u^5 - 8*u^3 + 4*u)
> 
> a eq f4a; //Checking period 4
true
> a - fa; //Ruling out period 1
1/(u^3 - u)*v + (u^2 + 1)/(u^2 - 1)
> a - f2a; //Ruling out period 2
1/(u^2 - u)*v
> 
> //u and v in terms of a and c:
> 
> u eq -(a + f2a + 1)/(a + f2a - 1);
true
> v eq (a - (u - 1)/(2*(u + 1)))*2*u*(u - 1);
true
> 
> X<U,V,Z> := ProjectiveClosure(C);
> auts := Automorphisms(X);
> aut_grp := AutomorphismGroup(X);
> 
> //There are only four automorphisms, so they are precisely those generated b\
y
> //(a,c) -> (f_c(a),c):
> 
> #auts;
4
> 
> sigma := aut_grp!auts[3];
> sigma;
Mapping from: CrvPln: X to CrvPln: X
with equations : 
-U^2*Z
-V*Z^2
U^3
and inverse
-U^2*Z
V*Z^2
U^3
> 
> //Verifying that sigma corresponds to (a,c) -> (f_c(a),c):
> 
> sigma(a) eq a^2 + c;
true

// ===============
// PROPOSITION 4.8
// ===============

> A2<t,u> := AffineSpace(Rationals(),2);
> h := t*(t+1)*u^3 + (t^3 + 2*t^2 - t - 1)*u^2 + (t^3 - t^2 - 4*t - 1)*u - t*(\
t+1);
> C := Curve(A2,h);
> Genus(C);
4
> 
> F<t,u> := FunctionField(C);
> 
> // a, b, and c in terms of t and u
> 
> a := (t^3 + 2*t^2 + t + 1)/(2*t*(t+1));
> b := (u^3 + 2*u^2 + u + 1)/(2*u*(u+1));
> c := -(t^6 + 2*t^5 + 4*t^4 + 8*t^3 + 9*t^2 + 4*t + 1)/(4*t^2*(t+1)^2);
> 
> fa := a^2 + c;
> f2a := fa^2 + c;
> f3a := f2a^2 + c;
> 
> fb := b^2 + c;
> f2b := fb^2 + c;
> f3b := f2b^2 + c;
> 
> a eq f3a; //Checking period 3
true
> a - fa eq (t^2 + t + 1)/(t^2 + t); //Ruling out period 1
true
> b eq f3b; //Checking period 3
true
> b - fb eq (u^2 + u + 1)/(u^2 + u); //Ruling out period 1
true
> 
> //Ruling out a and b in the same orbit:
> 
> b - a eq -(t + u + 1)*(t*u^2 + (t - 2)*u - 1)/(u*(u+1));
true
> b - fa eq -((t^2 - t - 1)*u - t)/(t*u);
true
> b - f2a eq (u^2 + (t + 2)*u + t)/(u + 1);
true
> 
> //t and u in terms of a, b, and c
> 
> t eq a + fa;
true
> u eq b + fb;
true

// ============
// THEOREM 4.10
// ============

> A2<t,u> := AffineSpace(Rationals(),2);
> h := t*(t+1)*u^3 + (t^3 + 2*t^2 - t - 1)*u^2 + (t^3 - t^2 - 4*t - 1)*u - t*(\
t+1);
> C := Curve(A2,h);
> F<t,u> := FunctionField(C);
> X<T,U,Z> := ProjectiveClosure(C);
> auts := Automorphisms(X);
> aut_grp := AutomorphismGroup(X);
> tau := aut_grp!auts[17];
> 
> // Making sure we have the correct automorphism:
> 
> tau(t) eq -(t+1)/t and tau(u) eq -1/(u+1);
true
> 
> w := t + tau(t) + (tau^2)(t);
> x := t*u + tau(t*u) + (tau^2)(t*u);
> 
> // Checking that the c from (4.6) equals the c from (4.10):
> 
> c := (x^3 - 8*x^2 + 19*x - 13)/(4*(x - 2)*(x - 3));
> cc := -(t^6 + 2*t^5 + 4*t^4 + 8*t^3 + 9*t^2 + 4*t + 1)/(4*t^2*(t+1)^2);
> c eq cc;
true
> 
> // Checking the next equation after (4.10):
> 
> (w + 1)^2 eq -(x^3 - x^2 - 16*x + 29)/((x - 2)*(x - 3));
true

// ==========
// LEMMA 4.11
// ==========

> _<x> := PolynomialRing(Rationals());
> f := -(x - 2)*(x - 3)*(x^3 - x^2 - 16*x + 29);
> C := HyperellipticCurve(f);
> J := Jacobian(C);
> 
> // Checking that the rank is zero:
> 
> RankBounds(J);
0 0
> 
> ptsJ := Points(J : Bound := 200);
> 
> // Making sure we've found all (necessarily torsion) rational points on J:
> 
> #ptsJ eq #TorsionSubgroup(J);
true
> 
> // Listing the rational points on J:
> 
> for D in ptsJ do
for>     D;
for> end for;
(1, 0, 0)
(x - 2, 0, 1)
(x - 3, 0, 1)
(x^2 + 5*x - 15, 17*x - 36, 2)
(x^2 + 5*x - 15, -17*x + 36, 2)
(x^2 + 3*x - 19, 11*x - 34, 2)
(x^2 + 3*x - 19, -11*x + 34, 2)
(x^2 - 5*x + 6, 0, 2)
(x^2 - 5*x + 7, 3*x - 8, 2)
(x^2 - 5*x + 7, -3*x + 8, 2)
(x^2 - 47/9*x + 59/9, 1/27*x + 2/27, 2)
(x^2 - 47/9*x + 59/9, -1/27*x - 2/27, 2)

// ================
// PROPOSITION 4.13
// ================

> _<u> := PolynomialRing(Rationals());
> f := -u*(u^2 + 1)*(u^2 - 2*u - 1);
> Y := HyperellipticCurve(f);
> J := Jacobian(Y);
> ptsJ := Points(J : Bound := 10);
> 
> // Checking that we've found all rational points on J:
> 
> #ptsJ eq 20;
true
> 
> // Listing all rational points on J:
> 
> for D in ptsJ do
for>     D;
for> end for;
(1, 0, 0)
(x^2 + 2*x + 1, 4*x + 2, 2)
(x^2 + 2*x + 1, -4*x - 2, 2)
(x^2 - 2*x + 1, 2*x, 2)
(x^2 - 2*x + 1, -2*x, 2)
(x + 1, 2, 1)
(x + 1, -2, 1)
(x, 0, 1)
(x - 1, 2, 1)
(x - 1, -2, 1)
(x^2 + x, 2*x, 2)
(x^2 + x, -2*x, 2)
(x^2 - 1, 2*x, 2)
(x^2 - 1, -2*x, 2)
(x^2 - 1, 2, 2)
(x^2 - 1, -2, 2)
(x^2 + 1, 0, 2)
(x^2 - x, 2*x, 2)
(x^2 - x, -2*x, 2)
(x^2 - 2*x - 1, 0, 2)

// ================
// PROPOSITION 4.22
// ================

> A3<u,v,w> := AffineSpace(Rationals(),3);
> f := v^2 + u*(u^2 + 1)*(u^2 - 2*u - 1);
> g := w^2 + u*(u^6 - 4*u^5 - 3*u^4 - 8*u^3 + 3*u^2 - 4*u - 1);
> C := Curve(A3,[f,g]);
> F<u,v,w> := FunctionField(C);
> Genus(C);
9
> 
> a := 1/2 + w/(2*u*(u-1)*(u+1)); // 1-periodic point
> b := (u - 1)/(2*(u+1)) + v/(2*u*(u-1)); // 4-periodic point
> c := (u^4 + u^3 + 2*u^2 - u + 1)*(u^2 - 4*u - 1)/(4*u*(u-1)^2*(u+1)^2);
> 
> fa := a^2 + c;
> 
> fb := b^2 + c;
> f2b := fb^2 + c;
> f3b := f2b^2 + c;
> f4b := f3b^2 + c;
> 
> a eq fa; // Checking that a has period 1
true
> 
> b eq f4b; // Checking that b has period 4
true
> b - f2b; // Ruling out b having period < 4
1/(u^2 - u)*v
> 
> // u, v, and w in terms of a, b, and c:
> 
> u eq -(b + f2b + 1)/(b + f2b - 1);
true
> v eq (b - (u - 1)/(2*(u + 1)))*2*u*(u - 1);
true
> w eq 2*u*(u-1)*(u+1)*(a - 1/2);
true

// ==============
// LEMMA 4.24 (A)
// ==============

> _<u> := PolynomialRing(Rationals());
> f := -u*(u^6 - 4*u^5 - 3*u^4 - 8*u^3 + 3*u^2 - 4*u - 1);
> Y :=  HyperellipticCurve(f);
> J := Jacobian(Y);
> 
> // Checking that J has rank 1
> 
> RankBounds(J);
1 1
> 
> // Primes of bad reduction for Y:
> 
> BadPrimes(Y);
[ 2, 43 ]
> 
> // Good reduction at p = 7; count points mod 7 for a Coleman-style bound:
> 
> Y7 := ChangeRing(Y,GF(7));
> #Points(Y7);
6

// ==============
// LEMMA 4.24 (B)
// ==============

> _<u> := PolynomialRing(Rationals());
> f := (u^2 + 1)*(u^2 - 2*u - 1)*(u^6 - 4*u^5 - 3*u^4 - 8*u^3 + 3*u^2 - 4*u - \
1);
> Y :=  HyperellipticCurve(f);
> J := Jacobian(Y);
> 
> // Checking that J has rank at most 2
> 
> RankBound(J);
2
> 
> // Primes of bad reduction for Y:
> 
> BadPrimes(Y);
[ 2, 3, 43 ]
> 
> // Good reduction at p = 5; count points mod 5 for a Coleman-style bound:
> 
> Y5 := ChangeRing(Y,GF(5));
> #Points(Y5);
10

// ================
// PROPOSITION 4.27
// ================

> A3<t,u,v> := AffineSpace(Rationals(),3);
> f := -(t^6 + 2*t^5 + 4*t^4 + 8*t^3 + 9*t^2 + 4*t + 1)*u*(u+1)^2*(u-1)^2 - (u\
^2 - 4*u - 1)*(u^4 + u^3 + 2*u^2 - u + 1)*t^2*(t+1)^2;
> g := v^2 + u*(u^2 + 1)*(u^2 - 2*u - 1);
> C := Curve(A3,[f,g]);
> F<t,u,v> := FunctionField(C);
> Genus(C);
49
> 
> a := (t^3 + 2*t^2 + t + 1)/(2*t*(t+1)); // 3-periodic point
> b := (u - 1)/(2*(u+1)) + v/(2*u*(u-1)); // 4-periodic point
> c := -(t^6 + 2*t^5 + 4*t^4 + 8*t^3 + 9*t^2 + 4*t + 1)/(4*t^2*(t+1)^2);
> 
> fa := a^2 + c;
> f2a := fa^2 + c;
> f3a := f2a^2 + c;
> 
> fb := b^2 + c;
> f2b := fb^2 + c;
> f3b := f2b^2 + c;
> f4b := f3b^2 + c;
> 
> a eq f3a; //Checking that a has period 3
true
> a - fa eq (t^2 + t + 1)/(t*(t+1)); // Ruling out period < 3
true
> 
> b eq f4b; //Checking that b has period 4
true
> b - f2b; //Ruling out period < 4
1/(u^2 - u)*v
> 
> // t, u, and v in terms of a, b, and c:
> 
> t eq a + fa;
true
> u eq -(b + f2b + 1)/(b + f2b - 1);
true
> v eq (b - (u - 1)/(2*(u + 1)))*2*u*(u - 1);
true

// =============================
// (Just above) PROPOSITION 4.28 
// =============================

> A<T,U> := AffineSpace(Rationals(),2);
> f := -(T^2 + 2*T + 8)*U^2 - (U^2 + U + 4)*(U - 4);
> C := Curve(A,f);
> X<T,U,Z> := ProjectiveClosure(C);
> E, map1 := EllipticCurve(X);
> 
> // The minimal model is the model for 11A3 in Cremona's tables.
> // This curve is the classical X_1(11) -- see Reichert, Math. Comp. 1986.
> F<x,y,z>, map2 := MinimalModel(E);
> F;
Elliptic Curve defined by y^2 + y = x^3 - x^2 over Rational Field
> map1*map2;
Mapping from: CrvPln: X to CrvEll: F
Composition of Mapping from: CrvPln: X to CrvEll: E
with equations : 
U*Z
T*U + U*Z
-Z^2 and
Elliptic curve isomorphism from: CrvEll: E to CrvEll: F
Taking (x : y : 1) to (1/4*x : 1/8*y - 1/2 : 1)

// ============
// THEOREM 4.33
// ============

> _<t> := PolynomialRing(Integers());
> f := t^6 + 2*t^5 + 5*t^4 + 10*t^3 + 10*t^2 + 4*t + 1;
> g := t^6 + 2*t^5 + t^4 + 2*t^3 + 6*t^2 + 4*t + 1;
> Factorization(Resultant(f,g));
[ <2, 12> ]
> 
> Cf := HyperellipticCurve(f);
> Cg := HyperellipticCurve(g);
> 
> Cf2 := QuadraticTwist(Cf, 2);
> Cg2 := QuadraticTwist(Cg, 2);
> 
> Jf2 := Jacobian(Cf2);
> Jg2 := Jacobian(Cg2);
> 
> RankBound(Jf2); #TorsionSubgroup(Jf2);
0
1
> RankBound(Jg2); #TorsionSubgroup(Jg2);
0
1

// ===============
// PROPOSITION 5.3
// ===============

> A3<x,y,z> := AffineSpace(Rationals(),3);
> f := y^2 + (x^2 - 3)*(x^2 + 1);
> g := z^2 + 2*(x^3 - x^2 - x - 1);
> C := Curve(A3,[f,g]);
> F<x,y,z> := FunctionField(C);
> Genus(C);
5
> 
> a := z/(x^2 - 1);
> b := y/(x^2 - 1);
> c := -2*(x^2 + 1)/(x^2 - 1)^2;
> 
> fa := a^2 + c;
> f2a := fa^2 + c;
> f3a := f2a^2 + c;
> f4a := f3a^2 + c;
> 
> fb := b^2 + c;
> f2b := fb^2 + c;
> f3b := f2b^2 + c;
> 
> f4a eq f3a; //Checking that a has type 1_3
true
> f3a - f2a; //Ruling out preperiod < 3
-4/(x^2 - 1)
> 
> f3b eq f2b; //Checking that b has type 1_2
true
> f2b - fb; //Ruling out preperiod < 2
(2*x^2 + 2)/(x^2 - 1)
> 
> (b+fa)*(b-fa); //Ruling out b = f(a) and b = -f(a)
(-x^2 - 3)/(x^2 - 1)
> 
> // x, y, and z in terms of a, b, and c
> 
> -fa/f2a;
x
> b*(x^2 - 1);
y
> a*(x^2 - 1);
z

// ===========
// THEOREM 5.4
// ===========

> _<x> := PolynomialRing(Integers());
> f := -(x^2 - 3)*(x^2 + 1);
> g := -2*(x^3 - x^2 - x - 1);
> 
> C1<x,y,T> := HyperellipticCurve(f);
> C2<x,z,T> := HyperellipticCurve(g);
> 
> E1, phi := EllipticCurve(C1,C1![-1,-2,1]);
> E2 := EllipticCurve(C2, C2![1,2,1]);
> 
> ////// CASE 1: x in Q
> 
> CremonaReference(E1); CremonaReference(E2);
24a4
11a3
> 
> Factorization(Resultant(f,g));
[ <2, 8> ]
> 
> C11 := QuadraticTwist(C1,-1);
> C21 := QuadraticTwist(C2,-1);
> 
> E11 := EllipticCurve(C11);
> E21 := EllipticCurve(C21);
> 
> CremonaReference(E11); CremonaReference(E21);
48a4
176b1
> 
> ////// CASE 2: x not in Q
> 
> // The new model and maps for C1 given in (5.5) and (5.6):
> E<X,Y,Z>, psi := SimplifiedModel(E1);
> E; phi*psi;
Elliptic Curve defined by y^2 = x^3 - x^2 + x over Rational Field
Mapping from: CrvHyp: C1 to CrvEll: E
with equations : 
x*y - 2*x*T^2 + y*T - 2*T^3
x^3 + x^2*T - x*T^2 - 2*y*T + 3*T^3
-x^3 - 3*x^2*T - 3*x*T^2 - T^3
and inverse
2*X*Z + Y*Z - Z^2
-4*X^3*Z + 8*X^2*Z^2 + 2*Y^2*Z^2 - 4*X*Z^3 + 4*Y*Z^3 + 2*Z^4
-Y*Z - Z^2
> 
> //// CASE 2a: X in Q
> 
> A<X,v> := AffineSpace(Rationals(),2);
> 
> // Rational points on C2:
> C2pts := [[1,2],[1,-2],[-1,2],[-1,-2]];
> 
> for pair in C2pts do
for>     x0 := pair[1];
for>     z0 := pair[2];
for>     
for>     // Comparing coefficients of (5.7) and (5.8):
for>     F := (2*x0 + v^2 - 2)*(X^2 + 1) - 4*(X + 1)*(X - 1);
for>     G := (2*x0^2 - v^2*x0 - 2*x0 + 2*z0*v - 2)*(X^2 + 1) - 2*(X^2 - 4*X +\
 1);
for>     S := Scheme(A,[F,G]);
for>     
for>     // The point (x0,z0) and the rational points on the corresponding sch\
eme:
for>     pair; Points(S);
for>     end for;
[ 1, 2 ]
{@ (1, 0) @}
[ 1, -2 ]
{@ (1, 0) @}
[ -1, 2 ]
{@ (0, 0), (1, -2) @}
[ -1, -2 ]
{@ (0, 0), (1, 2) @}
> 
> //// CASE 2b: X not in Q
> 
> A<v,w> := AffineSpace(Rationals(),2);
> R<v,w> := FunctionField(A);
> RR<x> := PolynomialRing(R);
> K<x> := FieldOfFractions(RR);
> 
> // Rational points on E:
> Epts := [[0,0], [1,1], [1,-1]];
> 
> for XY_pair in Epts do
for>     "======";
for>     X0 := XY_pair[1];
for>     Y0 := XY_pair[2];
for> 
for>     //X in terms of x, given that Y = Y0 + w*(X - X0) from (5.9):
for>     X := (w*(x+1)*X0 - (x+1)*Y0 - x + 1)/(w*x + w + 2);
for> 
for>     // From (5.9):
for>     // We divide by (w + 1) since w cannot equal -1.
for>     ratX := (X^2 + (X0 - w^2 - 1)*X + (X0^2 + w^2*X0 - X0 - 2*Y0*w + 1))/\
(w + 1);
for>     polyX := Numerator(ratX);
for>     lead_coeff := LeadingCoefficient(polyX);
for> 
for>     // This is one expression for the minimal polynomial of x:
for>     poly1 := RR!(Numerator(ratX/lead_coeff));
for>     XY_pair; poly1;
for> 
for>     for xz_pair in [[1,2],[1,-2],[-1,2],[-1,-2]] do
for|for>         "------";
for|for>         x0 := xz_pair[1];
for|for>         z0 := xz_pair[2];
for|for> 
for|for>         // Another form of the minimal polynomial:
for|for>         poly2 := RR!(x^2 + (2*x0 + v^2 - 2)/2*x + (2*x0^2 - v^2*x0 - \
2*x0 + 2*z0*v - 2)/2);
for|for>         coeffs := Coefficients(poly1 - poly2);
for|for>         coeff1 := Numerator(coeffs[1]);
for|for>         coeff2 := Numerator(coeffs[2]);
for|for> 
for|for>         // Equating coefficients of the minimal polynomials:
for|for>         S := Scheme(A,[coeff1,coeff2]);
for|for>         xz_pair; Points(S);
for|for>     end for;
for> end for;
======
[ 0, 0 ]
x^2 + 4*w/(w^2 + 1)*x + (-w^2 + 3)/(w^2 + 1)
------
[ 1, 2 ]
{@ (2, 1) @}
------
[ 1, -2 ]
{@ (-2, 1) @}
------
[ -1, 2 ]
{@ (0, -1) @}
------
[ -1, -2 ]
{@ (0, -1) @}
======
[ 1, 1 ]
x^2 + (-w^2 - 2*w + 2)/(w^2 - 2*w + 2)
------
[ 1, 2 ]
{@ (0, 1) @}
------
[ 1, -2 ]
{@ (0, 1) @}
------
[ -1, 2 ]
{@ (-2, 1) @}
------
[ -1, -2 ]
{@ (2, 1) @}
======
[ 1, -1 ]
1
------
[ 1, 2 ]
{@ @}
------
[ 1, -2 ]
{@ @}
------
[ -1, 2 ]
{@ @}
------
[ -1, -2 ]
{@ @}

// ================
// PROPOSITION 5.10
// ================

> A<x,y,z> := AffineSpace(Rationals(),3);
> f := 2*(x^3 + x^2 - x + 1);
> g := 5*x^4 + 8*x^3 + 6*x^2 - 8*x + 5;
> C := Curve(A,[y^2 - f, z^2 - g]);
> K<x,y,z> := FunctionField(C);
> 
> r := z/(2*(x^2 - 1));
> a := 1/2 + r; //fixed point
> b := y/(x^2 - 1); //type 2_2 point
> c := -(x^4 + 2*x^3 + 2*x^2 - 2*x + 1)/(x^2 - 1)^2;
> 
> fa := a^2 + c;
> 
> fb := b^2 + c;
> f2b := fb^2 + c;
> f3b := f2b^2 + c;
> f4b := f3b^2 + c;
> f5b := f4b^2 + c;
> 
> fa eq a; // Checking that a is fixed
true
> 
> f5b eq f3b; // Checking that b has type 2_3
true
> f5b - f4b; // Ruling out b having eventual period 1
(-x^2 - 4*x + 1)/(x^2 - 1)
> f4b - f2b; // Ruling out b having preperiod 2
4*x/(x^2 - 1)
> 
> // x, y, and z in terms of a, b, and c
> 
> x eq (fb - 1)/f2b;
true
> y eq b*(x^2 - 1);
true
> z eq (2*a - 1)*(x^2 - 1);
true

// ==========
// LEMMA 5.12
// ==========

> _<x> := PolynomialRing(Rationals());
> f := 2*(x^3 + x^2 - x + 1);
> g := 5*x^4 + 8*x^3 + 6*x^2 - 8*x + 5;
> C3 := HyperellipticCurve(f*g);
> J3 := Jacobian(C3);
> RankBound(J3);
1
> 
> 7 in BadPrimes(C3);
false
> 
> C3p := ChangeRing(C3,GF(7));
> pts_C3p := Points(C3p);
> #pts_C3p;
10

// ============
// THEOREM 5.11
// ============

> ////// CASE 2: x not in Q
> // (CASE 1 is handled by LEMMA 5.12)
> 
> _<x> := PolynomialRing(Rationals());
> g := 5*x^4 + 8*x^3 + 6*x^2 - 8*x + 5;
> C2<x,z,t> := HyperellipticCurve(g);
> pts := Points(C2 : Bound := 10);
> F, psi := EllipticCurve(C2,pts[1]);
> 
> // A cubic model for C2:
> E<X,Y,Z> := EllipticCurve([0,-3,0,-8,16]);
> bool, phi := IsIsomorphic(F,E);
> psi*phi;
Mapping from: CrvHyp: C2 to CrvEll: E
with equations : 
2*x^3 + 2*x^2*t - 2*x*z + 6*x*t^2 - 2*z*t + 6*t^3
6*x^3 + 6*x^2*t - 2*x*z + 18*x*t^2 + 6*z*t - 14*t^3
x^3 + 3*x^2*t + 3*x*t^2 + t^3
and inverse
3/8*X*Z + 1/8*Y*Z - 1/2*Z^2
-1/8*X^3*Z + 3/16*X^2*Z^2 + 1/16*Y^2*Z^2 - 1/2*Y*Z^3 + Z^4
1/8*X*Z - 1/8*Y*Z + 1/2*Z^2
> 
> //// CASE 2a: X in Q
> 
> A<X,v> := AffineSpace(Rationals(),2);
> 
> // Rational points on C2:
> C2pts := [[1,2],[1,-2],[-1,2],[-1,-2]];
> for pair in C2pts do
for>     x0 := pair[1];
for>     y0 := pair[2];     
for> 
for>     // Comparing coefficients of (5.7) and (5.8):
for>     F := (2*x0 - v^2 + 2)*(X^2 - 4*X - 16) - 4*X;
for>     G := (2*x0^2 + v^2*x0 + 2*x0 - 2*y0*v - 2)*(X^2 - 4*X - 16) - 2*(X^2 \
- 12*X + 16);
for>     S := Scheme(A,[F,G]);
for>      
for>     // The point (x0,z0) and the rational points on the corresponding sch\
eme:
for>     pair; Points(S);
for> end for;
[ 1, 2 ]
{@ (0, 2) @}
[ 1, -2 ]
{@ (0, -2) @}
[ -1, 2 ]
{@ (0, 0) @}
[ -1, -2 ]
{@ (0, 0) @}
> 
> //// CASE 2b: X not in Q
> 
> A<v,w> := AffineSpace(Rationals(),2);
> R<v,w> := FunctionField(A);
> RR<x> := PolynomialRing(R);
> K<x> := FieldOfFractions(RR);
> 
> // Rational points on E:
> Epts := [[0,4], [0,-4], [4,0]];
> 
> for XY_pair in Epts do
for>     "======";
for>     X0 := XY_pair[1];
for>     Y0 := XY_pair[2];
for> 
for>     //X in terms of x, given that Y = Y0 + w*(X - X0):
for>     X := -(x + 1)*(w*X0 - Y0 + 4)/(x*(w - 1) + (w + 3));
for> 
for>     // From (5.18):
for>     ratX := X^2 + (X0 - w^2 - 3)*X + (X0 + w^2*X0 - 3*X0 - 2*Y0*w - 8);
for>     polyX := Numerator(ratX);
for>     lead_coeff := LeadingCoefficient(polyX);
for> 
for>     // This is one expression for the minimal polynomial of x (from 5.18)\
:
for>     poly1 := RR!(Numerator(ratX/lead_coeff));
for>     XY_pair; poly1;
for> 
for>     // Rational points on C1:
for>     ptsC1 := [[1,2], [1,-2], [-1,2], [-1,-2]];
for>     for xy_pair in ptsC1 do
for|for>         "------";
for|for>         x0 := xy_pair[1];
for|for>         y0 := xy_pair[2];
for|for> 
for|for>         // Another form of the minimal polynomial (from 5.16):
for|for>         poly2 := RR!(x^2 + (2*x0 - v^2 + 2)/2*x + (2*x0^2 + v^2*x0 + \
2*x0 - 2*y0*v - 2)/2);
for|for>         coeffs := Coefficients(poly1 - poly2);
for|for>         coeff1 := Numerator(coeffs[1]);
for|for>         coeff2 := Numerator(coeffs[2]);
for|for> 
for|for>         // Equating coefficients of the minimal polynomials:
for|for>         S := Scheme(A,[coeff1,coeff2]);
for|for>         xy_pair, Points(S);
for|for>     end for;
for> end for;
======
[ 0, 4 ]
1
------
[ 1, 2 ]
{@ @}
------
[ 1, -2 ]
{@ @}
------
[ -1, 2 ]
{@ @}
------
[ -1, -2 ]
{@ @}
======
[ 0, -4 ]
x^2 + (2*w^3 + 2*w^2 - 2*w + 14)/(w^3 - 2*w^2 + 3*w + 2)*x + (w^3 + 4*w^2 + 3*w 
    + 4)/(w^3 - 2*w^2 + 3*w + 2)
------
[ 1, 2 ]
{@ @}
------
[ 1, -2 ]
{@ @}
------
[ -1, 2 ]
{@ @}
------
[ -1, -2 ]
{@ @}
======
[ 4, 0 ]
x^2 + (4*w^4 + 8*w^3 - 6*w^2 - 4*w + 30)/(2*w^4 - 2*w^3 - w^2 + 16*w + 1)*x + 
    (2*w^4 + 10*w^3 + 11*w^2 - 20*w - 35)/(2*w^4 - 2*w^3 - w^2 + 16*w + 1)
------
[ 1, 2 ]
{@ @}
------
[ 1, -2 ]
{@ @}
------
[ -1, 2 ]
{@ (-2, -1) @}
------
[ -1, -2 ]
{@ (2, -1) @}

// ================
// PROPOSITION 5.14
// ================

> A3<x,y,z> := AffineSpace(Rationals(),3);
> f := y^2 - (5*x^2 - 1)*(x^2 + 3);
> g := z^2 + (3*x^2 + 1)*(x^2 - 5);
> C := Curve(A3,[f,g]);
> Genus(C);
5
> 
> F<x,y,z> := FunctionField(C);
> 
> a1 := y/(2*(x^2 - 1)); //point of type 1_2
> a2 := z/(2*(x^2 - 1)); //other point of type 1_2
> b := -(x^2 - 4*x - 1)/(2*(x^2 - 1)); //point of period 2
> c := -(3*x^4 + 10*x^2 + 3)/(4*(x^2 - 1)^2);
> 
> fa1 := a1^2 + c;
> f2a1 := fa1^2 + c;
> f3a1 := f2a1^2 + c;
> 
> fa2 := a2^2 + c;
> f2a2 := fa2^2 + c;
> f3a2 := f2a2^2 + c;
> 
> fb := b^2 + c;
> f2b := fb^2 + c;
> 
> f3a1 eq f2a1; // Checking a1 has type 1_2
true
> f2a1 - fa1; // Ruling out a1 having preperiod < 2
(-x^2 - 3)/(x^2 - 1)
> 
> f3a2 - f2a2; // Checking a2 has type 1_@
0
> f2a2 - fa2; // Ruling out a2 having preperiod < 2
(3*x^2 + 1)/(x^2 - 1)
> 
> f2b eq b; // Checking b has period 2
true
> fb - b; // Ruling out b having period 1
-4*x/(x^2 - 1)
> 
> fa1 - fa2; // Ruling out a1, a2 having intersecting orbits
(2*x^2 + 2)/(x^2 - 1)
> 
> // x, y, and z in terms of a1, a2, b, and c
> x eq (3 + 2*fa1)/(2*b + 1);
true
> y eq a1*(2*(x^2 - 1));
true
> z eq a2*(2*(x^2 - 1));
true

// ============
// THEOREM 5.15
// ============

> _<x> := PolynomialRing(Integers());
> f := (5*x^2 - 1)*(x^2 + 3);
> g := -(3*x^2 + 1)*(x^2 - 5);
> 
> C1 := HyperellipticCurve(f);
> C2 := HyperellipticCurve(g);
> 
> E1 := EllipticCurve(C1,C1![1,4,1]);
> E2 := EllipticCurve(C2,C2![1,4,1]);
> 
> CremonaReference(E1); CremonaReference(E2);
15a8
15a8
> 
> ////// CASE 1: x in Q
> 
> Factorization(Resultant(f,g));
[ <2, 24>, <3, 2> ]
> 
> // Ruling out twists with no Q_2 points:
> 
> possible_twists := [];
> for d in [1,2,3,6] do
for>     if HasPoint(d*f,2,2) then
for|if>         Append(~possible_twists,d);
for|if>     end if;
for>     if HasPoint(-d*f,2,2) then
for|if>         Append(~possible_twists,-d);
for|if>     end if;
for> end for;
> 
> possible_twists;
[ 1, -3 ]
> 
> C13 := HyperellipticCurve(-3*f);
> E13 := EllipticCurve(C13,C13![0,3,1]);
> CremonaReference(E13);
45a1
> 
> ////// CASE 2: x not in Q
> 
> // Verifying (5.24) and (5.25):
> 
> _<x,y> := PolynomialRing(Rationals(),2);
> f := y^2 - (5*x^2 - 1)*(x^2 + 3);
> k<x,y> := FunctionField(f);
> X := (-1 - 4*x + x^2 - y)/(2*(1 + x)^2);
> Y := (3 + 7*x - 7*x^2 + 5*x^3 + y - 3*x*y)/(4*(1 + x)^3);
> 
> Y^2 eq X^3 + 5/4*X^2 + 1/2*X + 1/4;
true
> x eq (-1 + X + 2*Y)/(1 + 3*X - 2*Y);
true
> y eq -2*(x + 1)^2*X + x^2 - 4*x - 1;
true
> 
> // Still verifying (5.24) and (5.25):
> 
> _<X,Y> := PolynomialRing(Rationals(),2);
> F := Y^2 - (X^3 + 5/4*X^2 + 1/2*X + 1/4);
> K<X,Y> := FunctionField(F);
> x := (-1 + X + 2*Y)/(1 + 3*X - 2*Y);
> y := -2*(x + 1)^2*X + x^2 - 4*x - 1;
> 
> y^2 eq (5*x^2 - 1)*(x^2 + 3);
true
> X eq (-1 - 4*x + x^2 - y)/(2*(1 + x)^2);
true
> Y eq (3 + 7*x - 7*x^2 + 5*x^3 + y - 3*x*y)/(4*(1 + x)^3);
true
> 
> // Verifying (5.26) and (5.27), using S and T for X' and Y', respectively:
> 
> _<x,z> := PolynomialRing(Rationals(),2);
> g := z^2 + (3*x^2 + 1)*(x^2 - 5);
> k<x,z> := FunctionField(g);
> S := (z - (x^2 - 4*x - 1))/(2*(x-1)^2);
> T := (3*x^3 - 7*x^2 - 7*x - 5 - x*z - 3*z)/(4*(x - 1)^3);
> 
> T^2 eq S^3 + 5/4*S^2 + 1/2*S + 1/4;
true
> x eq -(1 + 3*S - 2*T)/(-1 + S + 2*T);
true
> z eq 2*(x - 1)^2*S + x^2 - 4*x - 1;
true
> 
> // Still verifying (5.26) and (5.27):
> 
> _<S,T> := PolynomialRing(Rationals(),2);
> G := T^2 - (S^3 + 5/4*S^2 + 1/2*S + 1/4);
> k<S,T> := FunctionField(G);
> x := -(1 + 3*S - 2*T)/(-1 + S + 2*T);
> z := 2*(x - 1)^2*S + x^2 - 4*x - 1;
> 
> z^2 eq -(3*x^2 + 1)*(x^2 - 5);
true
> S eq (z - (x^2 - 4*x - 1))/(2*(x-1)^2);
true
> T eq (3*x^3 - 7*x^2 - 7*x - 5 - x*z - 3*z)/(4*(x - 1)^3);
true
> 
> //// If X is in Q, this gives the minimal polynomial of x:
> 
> R1<X> := FunctionField(Rationals());
> R2<x> := PolynomialRing(R1);
> y := -2*(x + 1)^2*X + x^2 - 4*x - 1;
> f := y^2 - (5*x^2 - 1)*(x^2 + 3);
> factX := Factorization(f); factX;
[
    <x + 1, 2>,
    <x^2 + (2*X^2 + 4*X)/(X^2 - X - 1)*x + (X^2 + X + 1)/(X^2 - X - 1), 1>
]
> poly := factX[2][1];
> lc := LeadingCoefficient(poly);
> 
> // The minimal polynomial of x if X is in Q:
> p1 := (1/lc)*poly;
> "When X is in Q:", p1;
When X is in Q: x^2 + (2*X^2 + 4*X)/(X^2 - X - 1)*x + (X^2 + X + 1)/(X^2 - X - 
    1)
> 
> //// If X is not in Q, this gives the minimal polynomial of x:
> 
> //R<x,v> := FunctionField(Rationals(),2);
> R1<v> := FunctionField(Rationals());
> R2<x> := PolynomialRing(R1);
> 
> "When X is not in Q:";
When X is not in Q:
> "======";
======
> ptsE := [[0,1/2],[0,-1/2],[-1,0]];
> for P in ptsE do
for>     X0 := P[1];
for>     Y0 := P[2];
for>     X := ((1 + x)*(1 + 2*v*X0 - 2*Y0))/(1 + 2*v - 3*x + 2*v*x);
for>     rat := X^2 + (X0 - v^2 + 5/4)*X + (X0^2 + v^2*X0 + 5/4*X0 - 2*Y0*v + \
1/2);
for>     poly := Numerator(rat);
for>     if Degree(poly) gt 0 then
for|if>         min_poly := poly/LeadingCoefficient(poly);
for|if>     else
for|if>         min_poly := poly;
for|if>     end if;
for>     "Point:", P;
for>     "Min poly:", min_poly;
for>     "------";
for> end for;
Point: [ 0, 1/2 ]
Min poly: -v + 1/2
------
Point: [ 0, -1/2 ]
Min poly: x^2 + (-v^2 - 2*v - 7/4)/(v^2 - 2*v - 1/4)
------
Point: [ -1, 0 ]
Min poly: x^2 + 4*v/(v^2 - 5/4)*x + (-v^2 - 3/4)/(v^2 - 5/4)
------
> 
> //// If S is in Q, this gives the minimal polynomial p2 of x:
> 
> R1<S> := FunctionField(Rationals());
> R2<x> := PolynomialRing(R1);
> z := x^2 - 4*x - 1 + 2*(x - 1)^2*S;
> g := z^2 + (3*x^2 + 1)*(x^2 - 5);
> factS := Factorization(g); factS;
[
    <x - 1, 2>,
    <x^2 + (-2*S^2 - 4*S)/(S^2 + S + 1)*x + (S^2 - S - 1)/(S^2 + S + 1), 1>
]
> poly := factS[2][1];
> lc := LeadingCoefficient(poly);
> 
> // The minimal polynomial of x if S is in Q:
> p2 := (1/lc)*poly;
> "When S is in Q:", p2;
When S is in Q: x^2 + (-2*S^2 - 4*S)/(S^2 + S + 1)*x + (S^2 - S - 1)/(S^2 + S + 
    1)
> 
> //// If S is not in Q, this gives the minimal polynomial of x:
> 
> R1<w> := FunctionField(Rationals());
> R2<x> := PolynomialRing(R1);
> 
> "When S is not in Q:";
When S is not in Q:
> "======";
======
> ptsE := [[0,1/2],[0,-1/2],[-1,0]];
> for P in ptsE do
for>     S0 := P[1];
for>     T0 := P[2];
for>     S := (x - 1)*(2*w*S0 - 2*T0 + 1)/(2*w*x + x + 3 - 2*w);
for>     rat := S^2 + (S0 - w^2 + 5/4)*S + (S0^2 + w^2*S0 + 5/4*S0 - 2*T0*w + \
1/2);
for>     poly := Numerator(rat);
for>     if Degree(poly) gt 0 then
for|if>         min_poly := poly/LeadingCoefficient(poly);
for|if>     else
for|if>         min_poly := poly;
for|if>     end if;
for>     "Point:", P;
for>     "Min poly:", min_poly;
for>     "------";
for> end for;
Point: [ 0, 1/2 ]
Min poly: -w + 1/2
------
Point: [ 0, -1/2 ]
Min poly: x^2 + (-w^2 + 2*w + 1/4)/(w^2 + 2*w + 7/4)
------
Point: [ -1, 0 ]
Min poly: x^2 + 4*w/(w^2 + 3/4)*x + (-w^2 + 5/4)/(w^2 + 3/4)
------
> 
> //////////////////
> // IMPORTANT NOTE:
> //
> // If the "minimal polynomial" is constant (in x), then we have (X0,v) = (0,\
1/2) or (S0,w) = (0,1/2). In this case, the corresponding "minimal polynomial"\
 for X (coming from Lemma 3.1) is reducible; hence these points may be ignored\
 when considering the case X or S not in Q.
> //////////////////
> 
> //// CASE 2a: X and S both in Q:
> 
> A<X,S> := AffineSpace(Rationals(),2);
> F<X,S> := FunctionField(A);
> _<x> := PolynomialRing(F);
> 
> // One minimal polynomial each from X in Q and S in Q:
> p1 := x^2 + (2*X^2 + 4*X)/(X^2 - X - 1)*x + (X^2 + X + 1)/(X^2 - X - 1);
> p2 := x^2 + (-2*S^2 - 4*S)/(S^2 + S + 1)*x + (S^2 - S - 1)/(S^2 + S + 1);
> polys := [];
> 
> // Equate coefficients of p1 and p2:
> coeffs := Coefficients(p1 - p2);
> for c in coeffs do
for>     Append(~polys, Numerator(c));
for> end for;
> sch := Scheme(A,polys);
> "Dimension", Dimension(sch);
Dimension 0
> "Rational points (X,S):", Points(sch);
Rational points (X,S): {@ (0, 0) @}
> 
> //// CASE 2b: X in Q, S not in Q:
> 
> A<X,w> := AffineSpace(Rationals(),2);
> F<X,w> := FunctionField(A);
> _<x> := PolynomialRing(F);
> 
> // One minimal polynomial from X in Q; two from S not in Q:
> // We are ignoring the polynomial -w + 1/2 as described in the IMPORTANT NOT\
E above.
> p1 := x^2 + (2*X^2 + 4*X)/(X^2 - X - 1)*x + (X^2 + X + 1)/(X^2 - X - 1);
> p2_list := [x^2 + (-w^2 + 2*w + 1/4)/(w^2 + 2*w + 7/4), x^2 + 4*w/(w^2 + 3/4\
)*x + (-w^2 + 5/4)/(w^2 + 3/4)];
> 
> // Equate coefficients:
> for p2 in p2_list do
for>     "------";
for>     "p2:", p2;
for>     polys := [];
for>     coeffs := Coefficients(p1 - p2);
for>     for c in coeffs do
for|for>         Append(~polys, Numerator(c));
for|for>     end for;
for>     sch := Scheme(A,polys);
for>     dim := Dimension(sch);
for>     if dim eq -1 then
for|if>         "(empty scheme)";
for|if>     elif dim eq 0 then
for|if>         "Zero-dimensional scheme";
for|if>         "Rational points (X,w):", Points(sch);
for|if>     elif dim eq 1 then
for|if>         "Dimension 1, genus", Genus(sch);
for|if>     else
for|if>         "Dimension > 1";
for|if>     end if;
for> end for;
------
p2: x^2 + (-4*w^2 + 8*w + 1)/(4*w^2 + 8*w + 7)
Zero-dimensional scheme
Rational points (X,w): {@ (0, -1/2) @}
------
p2: x^2 + 16*w/(4*w^2 + 3)*x + (-4*w^2 + 5)/(4*w^2 + 3)
Zero-dimensional scheme
Rational points (X,w): {@ (-1, -1/2) @}
> 
> //// CASE 2c: X not in Q, S in Q:
> 
> A<S,v> := AffineSpace(Rationals(),2);
> F<S,v> := FunctionField(A);
> _<x> := PolynomialRing(F);
> 
> // One minimal polynomial from S in Q; two from X not in Q
> // Again, we are ignoring -v + 1/2 as per the IMPORTANT NOTE above
> p2 := x^2 + (-2*S^2 - 4*S)/(S^2 + S + 1)*x + (S^2 - S - 1)/(S^2 + S + 1);
> p1_list := [x^2 + (-v^2 - 2*v - 7/4)/(v^2 - 2*v - 1/4), x^2 + 4*v/(v^2 - 5/4\
)*x + (-v^2 - 3/4)/(v^2 - 5/4)];
> 
> // Equate coefficients:
> for p1 in p1_list do
for>     "------";
for>     "p1:", p1;
for>     polys := [];
for>     coeffs := Coefficients(p1 - p2);
for>     for c in coeffs do
for|for>         Append(~polys, Numerator(c));
for|for>     end for;
for>     sch := Scheme(A,polys);
for>     dim := Dimension(sch);
for>     if dim eq -1 then
for|if>         "(empty scheme)";
for|if>     elif dim eq 0 then
for|if>         "Zero-dimensional scheme";
for|if>         "Rational points (S,v):", Points(sch);
for|if>     elif dim eq 1 then
for|if>         "Dimension 1, genus", Genus(sch);
for|if>     else
for|if>         "Dimension > 1";
for|if>     end if;
for> end for;
------
p1: x^2 + (-4*v^2 - 8*v - 7)/(4*v^2 - 8*v - 1)
Zero-dimensional scheme
Rational points (S,v): {@ (0, -1/2) @}
------
p1: x^2 + 16*v/(4*v^2 - 5)*x + (-4*v^2 - 3)/(4*v^2 - 5)
Zero-dimensional scheme
Rational points (S,v): {@ (-1, -1/2) @}
> 
> //// CASE 2d: Neither X nor S in Q:
> 
> A<v,w> := AffineSpace(Rationals(),2);
> F<v,w> := FunctionField(A);
> _<x> := PolynomialRing(F);
> 
> // Two minimal polynomials each from X not in Q and S not in Q.
> // Once again, we ignore -v + 1/2 and -w + 1/2 as per the IMPORTANT NOTE abo\
ve
> p1_list := [x^2 + (-v^2 - 2*v - 7/4)/(v^2 - 2*v - 1/4), x^2 + 4*v/(v^2 - 5/4\
)*x + (-v^2 - 3/4)/(v^2 - 5/4)];
> p2_list := [x^2 + (-w^2 + 2*w + 1/4)/(w^2 + 2*w + 7/4), x^2 + 4*w/(w^2 + 3/4\
)*x + (-w^2 + 5/4)/(w^2 + 3/4)];
> 
> // Equate coefficients:
> for p1 in p1_list do
for>     for p2 in p2_list do
for|for>         "------";
for|for>         "p1:", p1;
for|for>         "p2:", p2;
for|for>         polys := [];
for|for>         coeffs := Coefficients(p1 - p2);
for|for>         for c in coeffs do
for|for|for>             Append(~polys, Numerator(c));
for|for|for>         end for;
for|for>         sch := Scheme(A,polys);
for|for>         dim := Dimension(sch);
for|for>         if dim eq -1 then
for|for|if>             "(empty scheme)";
for|for|if>         elif dim eq 0 then
for|for|if>             "Zero-dimensional scheme";
for|for|if>             "Rational points (v,w):", Points(sch);
for|for|if>         elif dim eq 1 then
for|for|if>             C := Curve(sch);
for|for|if>             CC := ProjectiveClosure(C);
for|for|if>             gen := Genus(CC);
for|for|if>             "Dimension 1, genus", gen;
for|for|if>             "Rational points (v,w):", Points(CC : Bound := 100);
for|for|if>             if gen eq 1 then
for|for|if|if>                 ell := EllipticCurve(CC,CC![0,1,0]);
for|for|if|if>                 CremonaReference(ell);
for|for|if|if>                 "Note that 24a4 has only four rational points, \
so we have found them all.";
for|for|if|if>             end if;
for|for|if>         else
for|for|if>             "Dimension > 1";
for|for|if>         end if;
for|for>     end for;
for> end for;
------
p1: x^2 + (-4*v^2 - 8*v - 7)/(4*v^2 - 8*v - 1)
p2: x^2 + (-4*w^2 + 8*w + 1)/(4*w^2 + 8*w + 7)
Dimension 1, genus 1
Rational points (v,w): {@ (0 : 1 : 0), (-1/2 : -1/2 : 1), (1 : 0 : 0), (-1 : 1 :
0) @}
24a4
Note that 24a4 has only four rational points, so we have found them all.
------
p1: x^2 + (-4*v^2 - 8*v - 7)/(4*v^2 - 8*v - 1)
p2: x^2 + 16*w/(4*w^2 + 3)*x + (-4*w^2 + 5)/(4*w^2 + 3)
Zero-dimensional scheme
Rational points (v,w): {@ @}
------
p1: x^2 + 16*v/(4*v^2 - 5)*x + (-4*v^2 - 3)/(4*v^2 - 5)
p2: x^2 + (-4*w^2 + 8*w + 1)/(4*w^2 + 8*w + 7)
Zero-dimensional scheme
Rational points (v,w): {@ @}
------
p1: x^2 + 16*v/(4*v^2 - 5)*x + (-4*v^2 - 3)/(4*v^2 - 5)
p2: x^2 + 16*w/(4*w^2 + 3)*x + (-4*w^2 + 5)/(4*w^2 + 3)
Zero-dimensional scheme
Rational points (v,w): {@ (1/2, -1/2), (-1/2, 1/2) @}
> 
> // For each scheme determined in this way, the rational points always yield \
a minimal polynomial for x that is reducible, contradicting the standing assum\
ption in this case that x is irrational.

// ================
// PROPOSITION 5.17
// ================

> A3<q,y,z> := AffineSpace(Rationals(),3);
> f := y^2 - (5*q^2 - 1)*(q^2 + 3);
> g := z^2 - (5*q^4 - 8*q^3 + 6*q^2 + 8*q + 5);
> C := Curve(A3,[f,g]);
> F<q,y,z> := FunctionField(C);
> Genus(C);
5
> 
> P := y/(2*(q^2 - 1)); // Point of type 1_2
> Q := z/(2*(q^2 - 1)); // Point of type 2_2
> c := -(3*q^4 + 10*q^2 + 3)/(4*(q^2 - 1)^2);
> 
> fP := P^2 + c;
> f2P := fP^2 + c;
> f3P := f2P^2 + c;
> 
> fQ := Q^2 + c;
> f2Q := fQ^2 + c;
> f3Q := f2Q^2 + c;
> f4Q := f3Q^2 + c;
> 
> f2P eq f3P; // Checking that P has type 1_2
true
> fP - f2P; // Ruling out P having preperiod < 2
(q^2 + 3)/(q^2 - 1)
> 
> f2Q - f4Q; // Checking that Q has type 2_2
0
> f2Q - f3Q; // Ruling out eventual period < 2
-4*q/(q^2 - 1)
> fQ - f3Q; // Ruling out preperiod < 2
(q^2 - 4*q - 1)/(q^2 - 1)
> 
> // q, y, and z in terms of P, Q, and c
> q eq -(3 + 2*fP)/(1 + 2*f2Q);
true
> y eq 2*P*(q^2 - 1);
true
> z eq 2*Q*(q^2 - 1);
true

// ============
// THEOREM 5.18
// ============

> _<q> := PolynomialRing(Integers());
> f := (5*q^2 - 1)*(q^2 + 3);
> g := 5*q^4 - 8*q^3 + 6*q^2 + 8*q + 5;
> 
> C1 := HyperellipticCurve(f);
> C2 := HyperellipticCurve(g);
> 
> E1 := EllipticCurve(C1,C1![1,4,1]);
> E2 := EllipticCurve(C2,C2![1,4,1]);
> 
> CremonaReference(E1); CremonaReference(E2);
15a8
17a4
> 
> ////// CASE 1: q in Q
> 
> Factorization(Resultant(f,g));
[ <2, 24>, <5, 1> ]
> 
> // Ruling out twists with no Q_2 points:
> 
> possible_twists := [];
> for d in [1,2,5,10] do
for>     if HasPoint(d*f,2,2) then
for|if>         Append(~possible_twists,d);
for|if>     end if;
for>     if HasPoint(-d*f,2,2) then
for|if>         Append(~possible_twists,-d);
for|if>     end if;
for> end for;
> 
> possible_twists;
[ 1, 5 ]
> 
> C15 := HyperellipticCurve(5*f);
> E15 := EllipticCurve(C15);
> CremonaReference(E15);
75b1
> 
> ////// CASE 2: q not in Q
> 
> // Verifying (5.24) and (5.25):
> 
> _<q,y> := PolynomialRing(Rationals(),2);
> f := y^2 - (5*q^2 - 1)*(q^2 + 3);
> k<q,y> := FunctionField(f);
> X := (-1 - 4*q + q^2 - y)/(2*(1 + q)^2);
> Y := (3 + 7*q - 7*q^2 + 5*q^3 + y - 3*q*y)/(4*(1 + q)^3);
> 
> Y^2 eq X^3 + 5/4*X^2 + 1/2*X + 1/4;
true
> q eq (-1 + X + 2*Y)/(1 + 3*X - 2*Y);
true
> y eq -2*(q + 1)^2*X + q^2 - 4*q - 1;
true
> 
> // Still verifying (5.24) and (5.25):
> 
> _<X,Y> := PolynomialRing(Rationals(),2);
> F := Y^2 - (X^3 + 5/4*X^2 + 1/2*X + 1/4);
> K<X,Y> := FunctionField(F);
> q := (-1 + X + 2*Y)/(1 + 3*X - 2*Y);
> y := -2*(q + 1)^2*X + q^2 - 4*q - 1;
> 
> y^2 eq (5*q^2 - 1)*(q^2 + 3);
true
> X eq (-1 - 4*q + q^2 - y)/(2*(1 + q)^2);
true
> Y eq (3 + 7*q - 7*q^2 + 5*q^3 + y - 3*q*y)/(4*(1 + q)^3);
true
> 
> // Verifying (5.26) and (5.27), using S and T for X' and Y', respectively:
> 
> _<q,z> := PolynomialRing(Rationals(),2);
> g := z^2 - (5*q^4 - 8*q^3 + 6*q^2 + 8*q + 5);
> k<q,z> := FunctionField(g);
> S := (q^2 + 3 + z)/(2*(q - 1)^2);
> T := -(3*q^3 - 3*q^2 + q*z + 9*q + 3*z + 7)/(4*(q - 1)^3);
> 
> T^2 eq S^3 - 3/4*S^2 - 1/2*S + 1/4;
true
> 
> q eq (-3*S + 2*T + 1)/(S + 2*T + 1);
true
> z eq 2*(q - 1)^2*S - (q^2 + 3);
true
> 
> // Still verifying (5.26) and (5.27):
> 
> _<S,T> := PolynomialRing(Rationals(),2);
> G := T^2 - (S^3 - 3/4*S^2 - 1/2*S + 1/4);
> k<S,T> := FunctionField(G);
> q := (-3*S + 2*T + 1)/(S + 2*T + 1);
> z := 2*(q - 1)^2*S - (q^2 + 3);
> 
> z^2 eq 5*q^4 - 8*q^3 + 6*q^2 + 8*q + 5;
true
> S eq (q^2 + 3 + z)/(2*(q - 1)^2);
true
> T eq -(3*q^3 - 3*q^2 + q*z + 9*q + 3*z + 7)/(4*(q - 1)^3);
true
> 
> //// If X is in Q, this gives the minimal polynomial of q:
> 
> R1<X> := FunctionField(Rationals());
> R2<q> := PolynomialRing(R1);
> y := -2*(q + 1)^2*X + q^2 - 4*q - 1;
> f := y^2 - (5*q^2 - 1)*(q^2 + 3);
> factX := Factorization(f); factX;
[
    <q + 1, 2>,
    <q^2 + (2*X^2 + 4*X)/(X^2 - X - 1)*q + (X^2 + X + 1)/(X^2 - X - 1), 1>
]
> poly := factX[2][1];
> lc := LeadingCoefficient(poly);
> 
> // The minimal polynomial of q if X is in Q:
> p1 := (1/lc)*poly;
> "When X is in Q:", p1;
When X is in Q: q^2 + (2*X^2 + 4*X)/(X^2 - X - 1)*q + (X^2 + X + 1)/(X^2 - X - 
    1)
> 
> //// If X is not in Q, this gives the minimal polynomial of q:
> 
> R1<v> := FunctionField(Rationals());
> R2<q> := PolynomialRing(R1);
> 
> "When X is not in Q:";
When X is not in Q:
> "======";
======
> ptsE1 := [[0,1/2],[0,-1/2],[-1,0]];
> for P in ptsE1 do
for>     X0 := P[1];
for>     Y0 := P[2];
for>     X := ((1 + q)*(1 + 2*v*X0 - 2*Y0))/(1 + 2*v - 3*q + 2*v*q);
for>     rat := X^2 + (X0 - v^2 + 5/4)*X + (X0^2 + v^2*X0 + 5/4*X0 - 2*Y0*v + \
1/2);
for>     poly := Numerator(rat);
for>     if Degree(poly) gt 0 then
for|if>         min_poly := poly/LeadingCoefficient(poly);
for|if>     else
for|if>         min_poly := poly;
for|if>     end if;
for>     "Point:", P;
for>     "Min poly:", min_poly;
for>     "------";
for> end for;
Point: [ 0, 1/2 ]
Min poly: -v + 1/2
------
Point: [ 0, -1/2 ]
Min poly: q^2 + (-v^2 - 2*v - 7/4)/(v^2 - 2*v - 1/4)
------
Point: [ -1, 0 ]
Min poly: q^2 + 4*v/(v^2 - 5/4)*q + (-v^2 - 3/4)/(v^2 - 5/4)
------
> 
> //// If S is in Q, this gives the minimal polynomial p2 of q:
> 
> R1<S> := FunctionField(Rationals());
> R2<q> := PolynomialRing(R1);
> z := 2*(q - 1)^2*S - (q^2 + 3);;
> g := z^2 - (5*q^4 - 8*q^3 + 6*q^2 + 8*q + 5);
> factS := Factorization(g); factS;
[
    <q - 1, 2>,
    <q^2 - 2*S^2/(S^2 - S - 1)*q + (S^2 - 3*S + 1)/(S^2 - S - 1), 1>
]
> poly := factS[2][1];
> lc := LeadingCoefficient(poly);
> 
> // The minimal polynomial of q if S is in Q:
> p2 := (1/lc)*poly;
> "When S is in Q:", p2;
When S is in Q: q^2 - 2*S^2/(S^2 - S - 1)*q + (S^2 - 3*S + 1)/(S^2 - S - 1)
> 
> //// If S is not in Q, this gives the minimal polynomial of q:
> 
> R1<w> := FunctionField(Rationals());
> R2<q> := PolynomialRing(R1);
> 
> "When S is not in Q:";
When S is not in Q:
> "======";
======
> ptsE2 := [[0,1/2],[0,-1/2],[1,0]];
> for P in ptsE2 do
for>     S0 := P[1];
for>     T0 := P[2];
for> 
for>     S := (q - 1)*(2*w*S0 - 2*T0 - 1)/(2*w*q + q - 2*w + 3);
for>     rat := S^2 + (S0 - w^2 - 3/4)*S + (S0^2 + w^2*S0 - 3/4*S0 - 2*T0*w - \
1/2);
for>     poly := Numerator(rat);
for>     if Degree(poly) gt 0 then
for|if>         min_poly := poly/LeadingCoefficient(poly);
for|if>     else
for|if>         min_poly := poly;
for|if>     end if;
for>     "Point:", P;
for>     "Min poly:", min_poly;
for>     "------";
for> end for;
Point: [ 0, 1/2 ]
Min poly: q^2 + (4*w + 2)/(w^2 - 5/4)*q - 1
------
Point: [ 0, -1/2 ]
Min poly: w - 1/2
------
Point: [ 1, 0 ]
Min poly: q^2 + 2/(w^2 + 2*w - 1/4)*q + (-w^2 + 2*w + 1/4)/(w^2 + 2*w - 1/4)
------
> 
> //////////////////
> // IMPORTANT NOTE:
> //
> // If the "minimal polynomial" for q is constant (in q), then we have (X0,v)\
 = (0,1/2) or (S0,w) = (0,1/2). In this case, the corresponding "minimal polyn\
omial" for X or S (coming from Lemma 3.1) is reducible; hence these points may\
 be ignored when considering the case X or S not in Q.
> //////////////////
> 
> //// CASE 2a: X and S both in Q:
> 
> A<X,S> := AffineSpace(Rationals(),2);
> F<X,S> := FunctionField(A);
> _<q> := PolynomialRing(F);
> 
> // One minimal polynomial each from X in Q and S in Q:
> p1 := q^2 + (2*X^2 + 4*X)/(X^2 - X - 1)*q + (X^2 + X + 1)/(X^2 - X - 1);
> p2 := q^2 - 2*S^2/(S^2 - S - 1)*q + (S^2 - 3*S + 1)/(S^2 - S - 1);
> polys := [];
> 
> // Equate coefficients of p1 and p2:
> coeffs := Coefficients(p1 - p2);
> for c in coeffs do
for>     Append(~polys, Numerator(c));
for> end for;
> sch := Scheme(A,polys);
> "Dimension", Dimension(sch);
Dimension 0
> "Rational points (X,S):", Points(sch);
Rational points (X,S): {@ (0, 0) @}
> 
> //// CASE 2b: X in Q, S not in Q:
> 
> A<X,w> := AffineSpace(Rationals(),2);
> F<X,w> := FunctionField(A);
> _<q> := PolynomialRing(F);
> 
> // One minimal polynomial from X in Q; two from S not in Q:
> // We are ignoring the polynomial -w + 1/2 as described in the IMPORTANT NOT\
E above.
> p1 := q^2 + (2*X^2 + 4*X)/(X^2 - X - 1)*q + (X^2 + X + 1)/(X^2 - X - 1);
> p2_list := [q^2 + (4*w + 2)/(w^2 - 5/4)*q - 1, q^2 + 2/(w^2 + 2*w - 1/4)*q +\
 (-w^2 + 2*w + 1/4)/(w^2 + 2*w - 1/4)];
> 
> // Equate coefficients:
> for p2 in p2_list do
for>     "------";
for>     "p2:", p2;
for>     polys := [];
for>     coeffs := Coefficients(p1 - p2);
for>     for c in coeffs do
for|for>         Append(~polys, Numerator(c));
for|for>     end for;
for>     sch := Scheme(A,polys);
for>     dim := Dimension(sch);
for>     if dim eq -1 then
for|if>         "(empty scheme)";
for|if>     elif dim eq 0 then
for|if>         "Zero-dimensional scheme";
for|if>         "Rational points (X,w):", Points(sch);
for|if>     elif dim eq 1 then
for|if>         "Dimension 1, genus", Genus(sch);
for|if>     else
for|if>         "Dimension > 1";
for|if>     end if;
for> end for;
------
p2: q^2 + (16*w + 8)/(4*w^2 - 5)*q - 1
Zero-dimensional scheme
Rational points (X,w): {@ (0, -1/2) @}
------
p2: q^2 + 8/(4*w^2 + 8*w - 1)*q + (-4*w^2 + 8*w + 1)/(4*w^2 + 8*w - 1)
Zero-dimensional scheme
Rational points (X,w): {@ (-1, -1/2) @}
> 
> //// CASE 2c: X not in Q, S in Q:
> 
> A<S,v> := AffineSpace(Rationals(),2);
> F<S,v> := FunctionField(A);
> _<q> := PolynomialRing(F);
> 
> // One minimal polynomial from S in Q; two from X not in Q
> // Again, we are ignoring -v + 1/2 as per the IMPORTANT NOTE above
> p2 := q^2 + (-2*S^2 - 4*S)/(S^2 + S + 1)*q + (S^2 - S - 1)/(S^2 + S + 1);
> p1_list := [q^2 + (-v^2 - 2*v - 7/4)/(v^2 - 2*v - 1/4), q^2 + 4*v/(v^2 - 5/4\
)*q + (-v^2 - 3/4)/(v^2 - 5/4)];
> 
> // Equate coefficients:
> for p1 in p1_list do
for>     "------";
for>     "p1:", p1;
for>     polys := [];
for>     coeffs := Coefficients(p1 - p2);
for>     for c in coeffs do
for|for>         Append(~polys, Numerator(c));
for|for>     end for;
for>     sch := Scheme(A,polys);
for>     dim := Dimension(sch);
for>     if dim eq -1 then
for|if>         "(empty scheme)";
for|if>     elif dim eq 0 then
for|if>         "Zero-dimensional scheme";
for|if>         "Rational points (S,v):", Points(sch);
for|if>     elif dim eq 1 then
for|if>         "Dimension 1, genus", Genus(sch);
for|if>     else
for|if>         "Dimension > 1";
for|if>     end if;
for> end for;
------
p1: q^2 + (-4*v^2 - 8*v - 7)/(4*v^2 - 8*v - 1)
Zero-dimensional scheme
Rational points (S,v): {@ (0, -1/2) @}
------
p1: q^2 + 16*v/(4*v^2 - 5)*q + (-4*v^2 - 3)/(4*v^2 - 5)
Zero-dimensional scheme
Rational points (S,v): {@ (-1, -1/2) @}
> 
> //// CASE 2d: Neither X nor S in Q:
> 
> A<v,w> := AffineSpace(Rationals(),2);
> F<v,w> := FunctionField(A);
> _<q> := PolynomialRing(F);
> 
> // Two minimal polynomials each from X not in Q and S not in Q.
> // Once again, we ignore -v + 1/2 and -w + 1/2 as per the IMPORTANT NOTE abo\
ve
> p1_list := [q^2 + (-v^2 - 2*v - 7/4)/(v^2 - 2*v - 1/4), q^2 + 4*v/(v^2 - 5/4\
)*q + (-v^2 - 3/4)/(v^2 - 5/4)];
> p2_list := [q^2 + (4*w + 2)/(w^2 - 5/4)*q - 1, q^2 + 2/(w^2 + 2*w - 1/4)*q +\
 (-w^2 + 2*w + 1/4)/(w^2 + 2*w - 1/4)];
> 
> // Equate coefficients:
> for p1 in p1_list do
for>     for p2 in p2_list do
for|for>         "------";
for|for>         "p1:", p1;
for|for>         "p2:", p2;
for|for>         polys := [];
for|for>         coeffs := Coefficients(p1 - p2);
for|for>         for c in coeffs do
for|for|for>             Append(~polys, Numerator(c));
for|for|for>         end for;
for|for>         sch := Scheme(A,polys);
for|for>         dim := Dimension(sch);
for|for>         if dim eq -1 then
for|for|if>             "(empty scheme)";
for|for|if>         elif dim eq 0 then
for|for|if>             "Zero-dimensional scheme";
for|for|if>             "Rational points (v,w):", Points(sch);
for|for|if>         elif dim eq 1 then
for|for|if>             C := Curve(sch);
for|for|if>             CC := ProjectiveClosure(C);
for|for|if>             gen := Genus(X);
for|for|if>             "Dimension 1, genus", gen;
for|for|if>             "Rational points (v,w):", Points(CC : Bound := 100);
for|for|if>             if gen eq 1 then
for|for|if|if>                 ell := EllipticCurve(CC,CC![0,1,0]);
for|for|if|if>                 CremonaReference(ell);
for|for|if|if>             end if;
for|for|if>         else
for|for|if>             "Dimension > 1";
for|for|if>         end if;
for|for>     end for;
for> end for;
------
p1: q^2 + (-4*v^2 - 8*v - 7)/(4*v^2 - 8*v - 1)
p2: q^2 + (16*w + 8)/(4*w^2 - 5)*q - 1
Zero-dimensional scheme
Rational points (v,w): {@ (-1/2, -1/2) @}
------
p1: q^2 + (-4*v^2 - 8*v - 7)/(4*v^2 - 8*v - 1)
p2: q^2 + 8/(4*w^2 + 8*w - 1)*q + (-4*w^2 + 8*w + 1)/(4*w^2 + 8*w - 1)
(empty scheme)
------
p1: q^2 + 16*v/(4*v^2 - 5)*q + (-4*v^2 - 3)/(4*v^2 - 5)
p2: q^2 + (16*w + 8)/(4*w^2 - 5)*q - 1
(empty scheme)
------
p1: q^2 + 16*v/(4*v^2 - 5)*q + (-4*v^2 - 3)/(4*v^2 - 5)
p2: q^2 + 8/(4*w^2 + 8*w - 1)*q + (-4*w^2 + 8*w + 1)/(4*w^2 + 8*w - 1)
Zero-dimensional scheme
Rational points (v,w): {@ (-1/2, 1/2), (1/2, -1/2) @}
> 
> // For each scheme determined in this way, the rational points always yield \
a minimal polynomial for x that is reducible, contradicting the standing assum\
ption in this case that x is irrational.

// ================
// PROPOSITION 5.21
// ================

> A3<t,y,z> := AffineSpace(Rationals(),3);
> f := y^2 - (t^6 + 2*t^5 + 5*t^4 + 10*t^3 + 10*t^2 + 4*t + 1);
> g := z^2 - (t^6 + 2*t^5 + 2*t^4 + 4*t^3 + 7*t^2 + 4*t + 1 - 2*t*(t+1)*y);
> C := Curve(A3,[f,g]);
> F<t,y,z> := FunctionField(C);
> Genus(C);
9
> 
> // a, b, and c in terms of t, y, and z
> 
> a := z/(2*t*(t+1)); // Point of type 1_2
> b := (t^3 + 2*t^2 + t + 1)/(2*t*(t+1)); // Point of period 3
> c := -(t^6 + 2*t^5 + 4*t^4 + 8*t^3 + 9*t^2 + 4*t + 1)/(4*t^2*(t+1)^2);
> 
> fa := a^2 + c;
> f2a := fa^2 + c;
> f3a := f2a^2 + c;
> 
> fb := b^2 + c;
> f2b := fb^2 + c;
> f3b := f2b^2 + c;
> 
> f2a eq f3a; // Checking type 1_2
true
> fa - f2a; // Ruling out preperiod < 2
1/(2*t^4 + 4*t^3 + 2*t^2)*z^2 + (-t^6 - 2*t^5 - 4*t^4 - 8*t^3 - 9*t^2 - 4*t - 
    1)/(2*t^4 + 4*t^3 + 2*t^2)
> 
> b eq f3b; // Checking period 3
true
> b - fb; // Ruling out period 1
(t^2 + t + 1)/(t^2 + t)
> 
> // t, y, and z in terms of a, b, and c
> 
> t eq b + fb;
true
> y eq -(fa + 1/2)*2*t*(t+1);
true
> z eq 2*t*(t+1)*a;
true

// ==========
// LEMMA 5.23
// ==========

> _<t> := PolynomialRing(Rationals());
> f := t^3 - 3*t - 1;
> g := t^3 + 2*t^2 - t - 1;
> h := t^6 + 2*t^5 + 4*t^4 + 8*t^3 + 9*t^2 + 4*t + 1;
> C<t,w,Z> := HyperellipticCurve(f*g*h);
> J := Jacobian(C);
> RankBound(J);
2
> 
> C5 := ChangeRing(C,GF(5));
> #Points(C5);
6
> 
> auts := Automorphisms(C);
> aut_grp := AutomorphismGroup(C);
> iota := auts[2];
> sigma := auts[3];
> 
> iota;
Mapping from: CrvHyp: C to CrvHyp: C
with equations : 
t
-w
Z
and inverse
t
-w
Z
> sigma;
Mapping from: CrvHyp: C to CrvHyp: C
with equations : 
t + Z
w
-t
and inverse
-Z
w
t + Z

// ================
// PROPOSITION 5.26
// ================

> A3<t,y,z> := AffineSpace(Rationals(),3);
> f := y^2 - (t^6 + 2*t^5 + t^4 + 2*t^3 + 6*t^2 + 4*t + 1);
> g := z^2 - (t^6 + 2*t^5 + 6*t^4 + 12*t^3 + 11*t^2 + 4*t + 1 - 2*t*(t+1)*y);
> C := Curve(A3,[f,g]);
> F<t,y,z> := FunctionField(C);
> Genus(C);
9
> 
> // a, b, and c in terms of t, y, and z
> 
> a := z/(2*t*(t+1)); // Point of type 2_2
> b := (t^3 + 2*t^2 + t + 1)/(2*t*(t+1)); // Point of period 3
> c := -(t^6 + 2*t^5 + 4*t^4 + 8*t^3 + 9*t^2 + 4*t + 1)/(4*t^2*(t+1)^2);
> 
> fa := a^2 + c;
> f2a := fa^2 + c;
> f3a := f2a^2 + c;
> f4a := f3a^2 + c;
> 
> fb := b^2 + c;
> f2b := fb^2 + c;
> f3b := f2b^2 + c;
> 
> f2a eq f4a; // Checking type 2_2
true
> f2a - f3a; // Ruling out eventual period < 2
1/(2*t^4 + 4*t^3 + 2*t^2)*z^2 + (-t^6 - 2*t^5 - 6*t^4 - 12*t^3 - 11*t^2 - 4*t - 
    1)/(2*t^4 + 4*t^3 + 2*t^2)
> fa - f3a; // Ruling out preperiod < 2
1/(2*t^4 + 4*t^3 + 2*t^2)*z^2 + (-t^6 - 2*t^5 - 4*t^4 - 8*t^3 - 9*t^2 - 4*t - 
    1)/(2*t^4 + 4*t^3 + 2*t^2)
> 
> b eq f3b; // Checking period 3
true
> b - fb; // Ruling out period < 3
(t^2 + t + 1)/(t^2 + t)
> 
> // t, y, and z in terms of a, b, and c
> 
> t eq b + fb;
true
> y eq (-fa + 1/2)*2*t*(t+1);
true
> z eq 2*t*(t+1)*a;
true

// ==========
// LEMMA 5.28
// ==========

> _<t> := PolynomialRing(Rationals());
> f := 1 + 8*t + 34*t^2 + 88*t^3 + 169*t^4 + 244*t^5 + 250*t^6 + 172*t^7 + 
>   82*t^8 + 32*t^9 + 12*t^10 + 4*t^11 + t^12;
> C<t,w,Z> := HyperellipticCurve(f);
> J := Jacobian(C);
> RankBound(J);
2
> 
> C11 := ChangeRing(C,GF(11));
> #Points(C11);
6
> 
> auts := Automorphisms(C);
> aut_grp := AutomorphismGroup(C);
> iota := auts[2];
> sigma := auts[4];
> 
> iota;
Mapping from: CrvHyp: C to CrvHyp: C
with equations : 
t
-w
Z
and inverse
t
-w
Z
> sigma;
Mapping from: CrvHyp: C to CrvHyp: C
with equations : 
t + Z
w
-t
and inverse
-Z
w
t + Z

